Renormalization approach to the superconducting Kondo model

An approach to bound states based on unitary transformations of Hamiltonians is presented. The method is applied to study the interaction between electrons in a BCS $s$-wave superconductor and a quantum spin. It is shown that known results from the t-matrix method and numerical studies are reproduced by this new method. As a main advantage, the method can straightforwardly be extended to study the topological properties of combined bound states in chains of many magnetic impurities. It also provides a uniform picture of the interplay between the Yu-Shiba-Rusinov (YSR) bound states and the Kondo singlet state.

==> anc/Makefile <==
#
# Makefile for an example system (C-Code)
#
# Last change: SS
#
#
 
.SUFFIXES:  .o .c


CC       = gcc
LD       = gcc

# all warnings, debuging
CFLAGS   = -pedantic -Wall -ggdb

# Use of math libraries
LCFLAGS  = -lm

EXEC    = Ana.xxx

SRC     = global.c init.c renorm.c main.c 

OBJ     = $(SRC:.c=.o)

.c.o:
	$(CC) -c $(CFLAGS) $*.c

$(EXEC): $(OBJ)
	$(LD) $(CFLAGS) $(LCFLAGS) $(OBJ) -o $(EXEC)

clean:
	rm -f $(OBJ)
	rm -f $(EXEC)


==> anc/global.c <==
/******************************************************************************
   global.c
*******************************************************************************

   Last Change: SS

   Declaration globally used variables ... belongs to global.h

*******************************************************************************
******************************************************************************/

#include "global.h"

/* Definition of the model parameters
*************************/

int g_N = 500;                      /* Grid in energy space */

double g_mu = -0.1;                 /* Difference between chemical potential and center 
					of the conduction band in units of half of the 
					band width*/

double t_b = 0.3;                   /* coupling constant  */

double g_w0 = 0.1;                  /* Energy parameter 1  */ 

double g_beta = 100000000.0;        /* inverse temperature*/

double filling;                     /* Energy parameter 2*/



/* Control parameters (renormalization)
*********************************/

double g_L_cut;                     /* Starting value of the renormalization parameter */

double g_L_bereich;                 /* Energy range (lambda range) for the renormalization */

double r = 0.01;                    /*damping constant */



int g_N_step = 400;                 /* number of renormalization steps */

int N_konv = 10;                    /* number of cycles for self-consistent determination of the expected values */

int loops;                          /* counting variable of cycles */

/* Declaration of variables
***********************/

double *g_k_values;                 /* List in which the allowed energy values are stored */

double *g_e_c;                      /* List of the original dispersion 1*/
                                        

double *g_k;                        /* List of the interaction parameter */



double *g_ren_e_w;                  /* List of the original dispersion 2 */

double *g_ren_e_c;                  /* List of the renormalized energy values 1 */


double *g_ren_alpha;                /* Renormalized parameters of operators with one energy index */

double *g_ren_phi;                      

double *g_ren_eta;

double **g_ren_beta;                /* Renormalized parameters of operators with two energy indices */

double **g_ren_gamma;

double **g_ren_psi;


double *g_neu_e_w;                  /* Fields for temporary storage of renormalized parameters. 
					Used for fixing the generator.*/ 

double *g_neu_e_c;                   
                                           
                                           
double *g_neu2_e_w;  

double *g_neu2_e_c; 

double *g_neu_alpha;

double *g_neu_phi;

double *g_neu_eta;

double *erw_e_c;                    /* Lists for the parameters of the expectation values*/

double *erw_e_b;










==> anc/global.h <==
/******************************************************************************
   global.h
*******************************************************************************

   Last Change: SS


   Header file which belongs to global.c ...

	For explanation of the variables see global.c

*******************************************************************************
******************************************************************************/

#ifndef __GLOBAL_H
#define __GLOBAL_H




extern int g_N;                         

extern double g_mu;                     

extern double t_b;                      

extern double g_w0;                      

extern double g_beta;

extern double filling;




extern double g_L_cut;             

extern double g_L_bereich;

extern double r;



extern int g_N_step;                    

extern int N_konv;

extern int loops;



extern double *g_k_values;                     

extern double *g_e_c;

extern double *g_k;


extern double *g_ren_e_w;                      

extern double *g_ren_e_c;                      


extern double *g_ren_alpha;

extern double *g_ren_phi;

extern double *g_ren_eta;

extern double **g_ren_beta;

extern double **g_ren_gamma;

extern double **g_ren_psi;


extern double *g_neu_e_w;                      

extern double *g_neu_e_c;                      

extern double *g_neu2_e_w; 

extern double *g_neu2_e_c;

extern double *g_neu_alpha;

extern double *g_neu_phi;

extern double *g_neu_eta;

extern double *erw_e_c;

extern double *erw_e_b;

#endif




==> anc/init.c <==
/******************************************************************************
  init.c
*******************************************************************************

  Last change: SS

  This file contains all the routines necessary for the initialization of the system. This also includes storage allocation and the sharing of global fields!

*******************************************************************************
******************************************************************************/


/* Header of the libraries used */
#include <stdio.h>
#include <string.h>
#include <stdlib.h>
#include <math.h>
#include <assert.h>


/* Signatures of externally defined variables */
#include "init.h"



/* {{{ alloc_mem */
/*****************************************************************************/
void alloc_mem()
/*****************************************************************************/

/* Global list memory reservation function */

{
    int i;

    
    g_k_values = (double*)malloc( sizeof(double) * g_N );
    assert(g_k_values != NULL);
    
    g_e_c = (double*)malloc( sizeof(double) * g_N );
    assert(g_e_c != NULL);

    g_k = (double*)malloc( sizeof(double) * g_N );
    assert(g_k != NULL);

    g_ren_e_w = (double*)malloc( sizeof(double) * g_N );
    assert(g_ren_e_w != NULL); 

    g_ren_e_c = (double*)malloc( sizeof(double) * g_N );
    assert(g_ren_e_c != NULL);

    g_ren_alpha = (double*)malloc( sizeof(double) * g_N );
    assert(g_ren_alpha != NULL);

    g_ren_phi = (double*)malloc( sizeof(double) * g_N );
    assert(g_ren_phi != NULL);

    g_ren_eta = (double*)malloc( sizeof(double) * g_N );
    assert(g_ren_eta != NULL);

    g_neu_e_w = (double*)malloc( sizeof(double) * g_N );
    assert(g_neu_e_w != NULL);

    g_neu_e_c = (double*)malloc( sizeof(double) * g_N );
    assert(g_neu_e_c != NULL);

    g_neu2_e_w = (double*)malloc( sizeof(double) * g_N );
    assert(g_neu2_e_w != NULL);

    g_neu2_e_c = (double*)malloc( sizeof(double) * g_N );
    assert(g_neu2_e_c != NULL);

    g_neu_alpha = (double*)malloc( sizeof(double) * g_N );
    assert(g_neu_alpha != NULL);

    g_neu_phi = (double*)malloc( sizeof(double) * g_N );
    assert(g_neu_phi != NULL);

    g_neu_eta = (double*)malloc( sizeof(double) * g_N );
    assert(g_neu_eta != NULL);

    erw_e_c = (double*)malloc( sizeof(double) * g_N );
    assert(erw_e_c != NULL);

    erw_e_b = (double*)malloc( sizeof(double) * g_N );
    assert(erw_e_b != NULL);

    g_ren_beta = (double **)malloc(g_N * sizeof(double *));
    assert(g_ren_beta != NULL);
    for(i = 0; i < g_N; i++) {
      g_ren_beta[i] = (double *)malloc(g_N * sizeof(double));
      assert(g_ren_beta[i] != NULL);
    };

    g_ren_gamma = (double **)malloc(g_N * sizeof(double *));
    assert(g_ren_gamma != NULL);
    for(i = 0; i < g_N; i++) {
      g_ren_gamma[i] = (double *)malloc(g_N * sizeof(double));
      assert(g_ren_gamma[i] != NULL);
    };

    g_ren_psi = (double **)malloc(g_N * sizeof(double *));
    assert(g_ren_psi != NULL);
    for(i = 0; i < g_N; i++) {
      g_ren_psi[i] = (double *)malloc(g_N * sizeof(double));
      assert(g_ren_psi[i] != NULL);
    };


    return;
}

/*****************************************************************************/
void free_mem()
/*****************************************************************************/

/* Final memory release function */

{
    int i;

   
    free(g_k_values);

    free(g_e_c);

    free(g_k);

    free(g_ren_e_w);

    free(g_ren_e_c);

    free(g_ren_alpha);

    free(g_ren_phi);

    free(g_ren_eta);

    free(g_neu_e_w);

    free(g_neu_e_c);

    free(g_neu2_e_w);

    free(g_neu2_e_c);

    free(g_neu_alpha);

    free(g_neu_phi);

    free(g_neu_eta);

    free(erw_e_c);

    free(erw_e_b);


    for(i = 0; i < g_N; i++) {
	free(g_ren_beta[i]);
	free(g_ren_gamma[i]);
	free(g_ren_psi[i]);
    };

    free(g_ren_beta);
    free(g_ren_gamma);
    free(g_ren_psi);


    return;
}
/* }}} */
/*****************************************************************************/



/* {{{ make_k */
/*****************************************************************************/
void make_k()
/*****************************************************************************/

/* This function determines the allowed energy values */

{
    double N_double,j_double;
    int j;

    N_double = (double)g_N;             /* Size of the energy grid as 
					   double */

    for ( j = 0; j < g_N; j++ )
    {
        j_double = (double)j;

        g_k_values[j] = 2.0 * ( 2.0 * (j_double + 1.0) - N_double );
        g_k_values[j] = g_k_values[j] / ( 2.0 * N_double );
    };

  return;
}

/*****************************************************************************/
void init_ener()
/*****************************************************************************/

{
    int i_k,i_q;
    double N_double;

    /* This function fixes the energy dependent quantities of the Hamiltonian and the one-particle operators */

    N_double    = (double)g_N;
 

    for ( i_k = 0; i_k < g_N; i_k++ )
    {

	g_e_c[i_k] = (-1) * cos( 3.1415927 * fabs( g_k_values[i_k] ) );
	
	g_k[i_k] = (-1) * t_b * cos( 3.1415927 * fabs( g_k_values[i_k] ) );
	
	g_ren_e_c[i_k] = g_e_c[i_k];
	
	g_ren_e_w[i_k] = g_w0;
	
	g_ren_alpha[i_k] = 1.0;
	
	g_ren_phi[i_k] = 1.0;
	
	g_ren_eta[i_k] = 0.0;
	
	g_neu_e_c[i_k] = g_ren_e_c[i_k];

	g_neu_e_w[i_k] = g_ren_e_w[i_k];

	g_neu2_e_c[i_k] = g_ren_e_c[i_k];
	
	g_neu2_e_w[i_k] = g_ren_e_w[i_k];
	
	g_neu_alpha[i_k] = g_ren_alpha[i_k];
	
	g_neu_phi[i_k] = g_ren_phi[i_k];
	
	g_neu_eta[i_k] = g_ren_eta[i_k];
	
	erw_e_c[i_k] = 1.0 / (1.0 + exp(g_beta * g_e_c[i_k]));
		
	erw_e_b[i_k] = 1.0 / (exp(g_beta * g_w0) - 1.0);
	
	for ( i_q = 0; i_q < g_N; i_q++ )
	{
	    g_ren_beta[i_k][i_q] = 0.0;
	    
	    g_ren_gamma[i_k][i_q] = 0.0;
	    
	    g_ren_psi[i_k][i_q] = 0.0;

	};
    };

    for ( i_k = 0; i_k < g_N; i_k++ )
    {
	g_ren_e_c[i_k] = g_e_c[i_k];

	for ( i_q = 0; i_q < g_N; i_q++ )
	{
	    g_ren_e_c[i_k] = g_ren_e_c[i_k] 
		- g_k[i_k] * (2.0 / N_double) * (g_k[i_q] / g_w0) * erw_e_c[i_q];
	};

	g_neu_e_c[i_k] = g_ren_e_c[i_k];
    };


    return;
}
/* }}} */
/*****************************************************************************/





/*****************************************************************************/


==> anc/init.h <==
/******************************************************************************
   init.h
*******************************************************************************

   Letzte "Anderung: SS

   Header file of "init.c"

	Explanation see init.c

*******************************************************************************
******************************************************************************/

#ifndef __init_h_
#define __init_h_

#include "global.h"

void alloc_mem();

void free_mem();

void make_k();

void init_ener();




#endif


==> anc/main.c <==
/******************************************************************************
  main.c
*******************************************************************************

  Last change: SS

  This file contains the main routine for the numerical renormalization of a model Hamiltonian.
It contains the main renormalization function and the self consistency loop for calculation of 
expectation values. 

The code is given here for a toy model Hamiltonian and can be applied to all systems where renormalization equations are given including expectation values that are determined self-consistently. To apply this code simply replace the renormalization equations and adjust the system variables accordingly. 

*******************************************************************************
******************************************************************************/


/* Header files of the libraries used */
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <assert.h>


/* Header files of the external routines */
#include "init.h"



/******************************************************************************
   Hauptroutine
******************************************************************************/

int main()
{
    double N_double;
 
    int i_k,i_q,k,q,kqp;

    FILE *output;
  
    alloc_mem();                        /* Storage allocation of the globally defined fields */

    make_k();                           /* Determining the allowed values of the energy grid */
    

    init_ener();                  /* Initialization of the parameters of the Hamiltonian and 
					the one-particle operators  */

    N_double    = (double)g_N;

    for (loops = 1; loops <= N_konv; loops++)   /*Loop for the self-consistent determination of expectation values*/
    {                                             
	for ( i_k = 0; i_k < g_N; i_k++ )
	{
	    g_ren_e_c[i_k] = g_e_c[i_k];        /*Initialization of the parameters (not the expectation values)*/

	    g_ren_e_w[i_k] = g_w0;

	    g_ren_alpha[i_k] = 1.0;

	    g_ren_phi[i_k] = 1.0;

	    g_ren_eta[i_k] = 0.0;

	    g_neu_e_c[i_k] = g_ren_e_c[i_k];

	    g_neu_e_w[i_k] = g_ren_e_w[i_k];

	    g_neu2_e_c[i_k] = g_ren_e_c[i_k];

	    g_neu2_e_w[i_k] = g_ren_e_w[i_k];

	    g_neu_alpha[i_k] = g_ren_alpha[i_k];

	    g_neu_phi[i_k] = g_ren_phi[i_k];

	    g_neu_eta[i_k] = g_ren_eta[i_k];

	    for ( i_q = 0; i_q < g_N; i_q++ )
	    {
		g_ren_beta[i_k][i_q] = 0.0;

		g_ren_gamma[i_k][i_q] = 0.0;

		g_ren_psi[i_k][i_q] = 0.0;
	    };
	};

	for ( i_k = 0; i_k < g_N; i_k++ )
	{
	    g_ren_e_c[i_k] = g_e_c[i_k];
	    
	    for ( i_q = 0; i_q < g_N; i_q++ )
	    {
		g_ren_e_c[i_k] = g_ren_e_c[i_k] - g_k[i_k] * (2.0 / N_double) 
		    * (g_k[i_q] / g_w0) * erw_e_c[i_q];
	    };
	    
	    g_neu_e_c[i_k] = g_ren_e_c[i_k];
	};

	/*  Calculation of the starting value for lambda if necessary */

	g_L_cut = fabs(g_ren_e_c[g_N - 1] - g_ren_e_c[g_N/2 - 1] + g_w0) + 0.2; 

	if(g_w0 > fabs(g_ren_e_c[g_N - 1] - g_ren_e_c[g_N/2 - 1]))
	{
	    g_L_bereich = 2.0 * fabs(g_ren_e_c[g_N - 1] - g_ren_e_c[g_N/2 - 1]) + 1.0;
	}

	if(g_w0 <= fabs(g_ren_e_c[g_N - 1] - g_ren_e_c[g_N/2 - 1]))
	{
	    g_L_bereich = g_L_cut;
	}

	
    
	renorm();  /* main renormalization function */

	
	/*Calculation of the new expectation values*/

	for ( i_k = 0; i_k < g_N; i_k++ )
	{
	    erw_e_c[i_k] = pow(g_ren_alpha[i_k],2) 
		* (1.0 / (1.0 + exp(g_beta * (g_ren_e_c[i_k] - g_mu))));

	    for (i_q = 0; i_q < g_N; i_q++)
	    {
		k = i_k - ( (g_N/2) - 1 );
		q = i_q - ( (g_N/2) - 1 );
		
		/*Berechnung von k+q*/
		
		if(k + q > (g_N/2))
		{
		    kqp = k + q - (g_N/2) - 1;
		}
		
		if((k + q <= (g_N/2)) && (k + q >= (1 - g_N/2)))
		{
		    kqp = k + q + (g_N/2) - 1;
		}
		
		if(k + q < (1 - g_N/2))
		{
		    kqp = k + q + g_N + (g_N/2) - 1;
		}
		
		erw_e_c[i_k] = erw_e_c[i_k] + pow(g_ren_beta[i_k][i_q],2) 
		    * (1.0 + (1.0 / (exp(g_ren_e_w[i_q] * g_beta) - 1.0))) 
		    * (1.0 / (1.0 + exp(g_beta * (g_ren_e_c[kqp] - g_mu)))) 
		    + pow(g_ren_gamma[i_k][i_q],2) * (1.0 / (exp(g_ren_e_w[i_q] * g_beta) - 1.0)) 
		    * (1.0 / (1.0 + exp(g_beta * (g_ren_e_c[kqp] - g_mu))));

	    };
	};

	for ( i_q = 0; i_q < g_N; i_q++ )
	{
	    
	    erw_e_b[i_q] = pow(g_ren_phi[i_q],2) * (1.0 / (exp(g_beta * g_ren_e_w[i_q]) - 1.0)) 
		+ pow(g_ren_eta[i_q],2) * (1.0 + 1.0 / (exp(g_beta * g_ren_e_w[i_q]) - 1.0));
	    

	    for (i_k = 0; i_k < g_N; i_k++)
	    {
		k = i_k - ( (g_N/2) - 1 );
		q = i_q - ( (g_N/2) - 1 );
		
		if(k + q > (g_N/2))
		{
		    kqp = k + q - (g_N/2) - 1;
		}
		
		if((k + q <= (g_N/2)) && (k + q >= (1 - g_N/2)))
		{
		    kqp = k + q + (g_N/2) - 1;
		}
		
		if(k + q < (1 - g_N/2))
		{
		    kqp = k + q + g_N + (g_N/2) - 1;
		}
		
		erw_e_b[i_q] = erw_e_b[i_q] + pow(g_ren_psi[i_k][i_q],2) 
		    * (1.0 / (1.0 + exp(g_beta * (g_ren_e_c[kqp] - g_mu)))) 
		    * (1.0 - (1.0 / (1.0 + exp(g_beta * (g_ren_e_c[i_k] - g_mu)))));

	    };
	};

	/* Calculation of the filling factor if needed */

	filling = 0.0;

	for (i_k = 0; i_k < g_N; i_k++)
	{
	    filling = filling + (1.0 / N_double) * erw_e_c[i_k];
	};	
	
	/* Output of data for expectation values in files */

	output = fopen("erw_e_c.dat", "w+");
	
	for (i_k = 0; i_k < g_N; i_k++)
	{
	    fprintf(output,"%f   %f\n",g_k_values[i_k],erw_e_c[i_k]);
	}; 
	
	fclose(output);

	output = fopen("erw_e_b.dat", "w+");
	
	for (i_k = 0; i_k < g_N; i_k++)
	{
	    fprintf(output,"%f   %f\n",g_k_values[i_k],erw_e_b[i_k]);
	}; 
	
	fclose(output);
    };

    

	
	filling = 0.0;

	for (i_k = 0; i_k < g_N; i_k++)
	{
	    filling = filling + (1.0 / N_double) * erw_e_c[i_k];
	};

	printf("%f\n ",filling); /* Screen output of the filling factor */

	/* Output of the data for the renormalized parameters in files */

	output = fopen("ren_e_c.dat", "w+");
	
	for (i_k = 0; i_k < g_N; i_k++)
	{
	    fprintf(output,"%f   %f\n",g_k_values[i_k],g_ren_e_c[i_k] - g_mu);
	}; 
	
	fclose(output);

	
	output = fopen("ren_e_w.dat", "w+");
	
	for (i_k = 0; i_k < g_N; i_k++)
	{
	    fprintf(output,"%f   %f\n",g_k_values[i_k],g_ren_e_w[i_k] / g_w0);
	}; 
	
	fclose(output);

	output = fopen("ren_e_alpha.dat", "w+");
	
	for (i_k = 0; i_k < g_N; i_k++)
	{
	    fprintf(output,"%f   %f\n",g_k_values[i_k],pow(g_ren_alpha[i_k],2));
	}; 
	
	fclose(output);

	output = fopen("ren_e_phi.dat", "w+");

	for (i_k = 0; i_k < g_N; i_k++)
	{
	    fprintf(output,"%f   %f\n",g_k_values[i_k],pow(g_ren_phi[i_k],2));
	}; 
	
	fclose(output);

	output = fopen("ren_e_eta.dat", "w+");

	for (i_k = 0; i_k < g_N; i_k++)
	{
	    fprintf(output,"%f   %f\n",g_k_values[i_k],g_ren_eta[i_k]);
	}; 
	
	fclose(output);

    

 
    return 0;
}



==> anc/renorm.c <==
/******************************************************************************
  renorm.c
*******************************************************************************

  Last change: SS

  This file contains all the routines necessary for the evaluation of the renormalization equations.


*******************************************************************************
******************************************************************************/


/* Header of the libraries used */
#include <stdio.h>
#include <string.h>
#include <stdlib.h>
#include <math.h>
#include <assert.h>



/* Signatures of externally defined variables */
#include "renorm.h"
#include "init.h"


double d_l;
double cut_akt;

/* Signatures of the functions and subroutines used here */


/* Function to calculate the renormalization contributions to the 
	Hamiltonian within one lambda step ... */

void ren_Ham();



/*****************************************************************************/
void renorm()
/*****************************************************************************/

/* This function evaluates the difference equations as a function of the expectation values. 
	After executing the results are in the global variables g_ren_e_w, g_ren_e_c ... */ 

{
    double N_double;
    
    FILE *output;


    /* Initialization of control variables / definitions ====================*/

    N_double    = (double)g_N;

    d_l = g_L_bereich / (double)g_N_step;   /* Step width of the renormalization */

    cut_akt = g_L_cut;                  /* Starting value of lambda */


    /* Central renormalization loop =======================================*/
    
    do{	
	ren_Ham();
	
        cut_akt = cut_akt - d_l;

    }while( cut_akt > (g_L_cut - (g_N_step - 1)* d_l));

    
    return;
}

/*****************************************************************************/
void ren_Ham()
/*****************************************************************************/

/* Function to calculate the renormalization contributions to the Hamiltonian 
within one lambda step ... */

{
    int i_k;
    int i_q;
    int k;             /* corresponds to k */
    int q;             /* corresponds to q */
    int kqp;           /* corresponds to k+q */
    int konv_l;
    
    double N_double,sum_ep,sum_el,sum_ep_neu,sum_el_neu,abw;
    
     
  
    N_double    = (double) g_N;
   
    d_l = g_L_bereich / (double)g_N_step;

    konv_l = 0;

    /* Loop for the self-consistent determination of the renormalized energies
      at (lambda-Delta lambda) */

    do{
	konv_l = konv_l + 1; /* Counting of cycles */

	for (i_k = 0; i_k < g_N; i_k++)
	{
	    g_neu_e_c[i_k] = g_neu2_e_c[i_k];
	    g_neu_e_w[i_k] = g_neu2_e_w[i_k];

	    g_neu2_e_c[i_k] = g_ren_e_c[i_k];
	    g_neu2_e_w[i_k] = g_ren_e_w[i_k];
	};
 
	for (i_k = 0; i_k < g_N; i_k++)
	{
	    for (i_q = 0; i_q < g_N; i_q++)
	    {
		k = i_k - ( (g_N/2) - 1 );
		q = i_q - ( (g_N/2) - 1 );
		
		if(k + q > (g_N/2))
		{
		    kqp = k + q - (g_N/2) - 1;
		}
		
		if((k + q <= (g_N/2)) && (k + q >= (1 - g_N/2)))
		{
		    kqp = k + q + (g_N/2) - 1;
		}
		
		if(k + q < (1 - g_N/2))
		{
		    kqp = k + q + g_N + (g_N/2) - 1;
		}
		
		/* Determination of transition energies at lambda and (lambda - Delta lambda). */
		
		sum_ep = g_ren_e_c[i_k] - g_ren_e_c[kqp] + g_ren_e_w[i_q];
		
		sum_el = g_ren_e_c[kqp] - g_ren_e_c[i_k] + g_ren_e_w[i_q];
		
		sum_ep_neu = g_neu_e_c[i_k] - g_neu_e_c[kqp] + g_neu_e_w[i_q];
		
		sum_el_neu = g_neu_e_c[kqp] - g_neu_e_c[i_k] + g_neu_e_w[i_q];

		/* renormalization equations */
		
		if((fabs(sum_ep) <= cut_akt) && (fabs(sum_ep_neu) > (cut_akt - d_l)))
		{
		    g_neu2_e_c[i_k] = g_neu2_e_c[i_k] 
			+ (1.0 / N_double) * (erw_e_b[i_q] + erw_e_c[kqp]) 
			* (pow(g_k[i_k],2) / (sum_ep + r / sum_ep));
		    
		    g_neu2_e_w[i_q] = g_neu2_e_w[i_q] 
			+ (1.0 / N_double) * (erw_e_c[i_k] - erw_e_c[kqp]) 
			* (pow(g_k[i_k],2) / (sum_ep + r / sum_ep));
		}
		
		if((fabs(sum_el) <= cut_akt) && (fabs(sum_el_neu) > (cut_akt - d_l)))
		{
		    g_neu2_e_c[i_k] = g_neu2_e_c[i_k] 
			- (1.0 / N_double) * (erw_e_b[i_q] - erw_e_c[kqp] + 1.0) 
			* (pow(g_k[kqp],2) / (sum_el + r / sum_el));	
		}
		
		
	    };
	};
	
	/* Determination of deviation from the self-consistent state for the renormalized parameters at 
	  (lambda - Delta lambda). In case of self-consistency the variable 'abw' is < or = 0.000001 
	  and the loop is left. */
	 
	abw = 0.0;

	for (i_k = 0; i_k < g_N; i_k++)
	{
	    abw = abw + fabs(g_neu2_e_c[i_k] - g_neu_e_c[i_k]) 
		+ fabs(g_neu2_e_w[i_k] - g_neu_e_w[i_k]);
	};

	/*printf("%f\n ",abw);*/
	
    }while( (abw > 0.000001) && (konv_l <= 20) );

    /* Screen output */

    printf("cutoff: %f   cons.l:%d   fill.:%f   rem.cyc.:%d\n "
	   ,cut_akt,konv_l,filling,N_konv-loops);

    /* Transfer of renormalized energies at (lambda - Delta lambda) */
    for (i_k = 0; i_k < g_N; i_k++)
    {
	g_neu_e_c[i_k] = g_neu2_e_c[i_k];
	g_neu_e_w[i_k] = g_neu2_e_w[i_k];
    };

    /* Renormalization of the parameters of the one-particle operators */ 

    for (i_k = 0; i_k < g_N; i_k++)
    {
	for (i_q = 0; i_q < g_N; i_q++)
	{
	    k = i_k - ( (g_N/2) - 1 );
	    q = i_q - ( (g_N/2) - 1 );

	    if(k + q > (g_N/2))
	    {
		kqp = k + q - (g_N/2) - 1;
	    }

	    if((k + q <= (g_N/2)) && (k + q >= (1 - g_N/2)))
	    {
		kqp = k + q + (g_N/2) - 1;
	    }

	    if(k + q < (1 - g_N/2))
	    {
		kqp = k + q + g_N + (g_N/2) - 1;
	    }
	    
	    sum_ep = g_ren_e_c[i_k] - g_ren_e_c[kqp] + g_ren_e_w[i_q];

	    sum_el = g_ren_e_c[kqp] - g_ren_e_c[i_k] + g_ren_e_w[i_q];

	    sum_ep_neu = g_neu_e_c[i_k] - g_neu_e_c[kqp] + g_neu_e_w[i_q];

	    sum_el_neu = g_neu_e_c[kqp] - g_neu_e_c[i_k] + g_neu_e_w[i_q];

	    


	    if((fabs(sum_ep) <= cut_akt) && (fabs(sum_ep_neu) > (cut_akt - d_l)))
	    {
		g_neu_alpha[i_k] = g_neu_alpha[i_k] 
		    - (0.5 / N_double) * (erw_e_b[i_q] + erw_e_c[kqp]) 
		    * pow(g_k[i_k] / (sum_ep + r / sum_ep),2) * g_ren_alpha[i_k];

		g_neu_phi[i_q] = g_neu_phi[i_q] 
		    - (0.5 / N_double) * (erw_e_c[i_k] - erw_e_c[kqp]) 
		    * pow(g_k[i_k] / (sum_ep + r / sum_ep),2) * g_ren_phi[i_q];

		g_ren_beta[i_k][i_q] = g_ren_beta[i_k][i_q] 
		    - (1.0 / sqrt(N_double)) 
		    * (g_k[i_k] / (sum_ep + r / sum_ep)) * g_ren_alpha[i_k];

		g_ren_psi[i_k][i_q] = g_ren_psi[i_k][i_q] 
		    - (1.0 / sqrt(N_double)) 
		    * (g_k[i_k] / (sum_ep + r / sum_ep)) * g_ren_phi[i_q];
	    }

	    if((fabs(sum_el) <= cut_akt) && (fabs(sum_el_neu) > (cut_akt - d_l)))
	    {
		g_neu_alpha[i_k] = g_neu_alpha[i_k] 
		    - (0.5 / N_double) * (erw_e_b[i_q] - erw_e_c[kqp] + 1.0) 
		    * pow(g_k[kqp] / (sum_el + r / sum_el),2) * g_ren_alpha[i_k];

		g_neu_eta[i_q] = g_neu_eta[i_q] 
		    + (0.5 / N_double) * (erw_e_c[i_k] - erw_e_c[kqp]) 
		    * pow(g_k[kqp] / (sum_el + r / sum_el),2) * g_ren_eta[i_q];

		g_ren_gamma[i_k][i_q] = g_ren_gamma[i_k][i_q] 
		    + (1.0 / sqrt(N_double)) * (g_k[kqp] / (sum_el + r / sum_el)) * g_ren_alpha[i_k];

		g_ren_psi[i_k][i_q] = g_ren_psi[i_k][i_q] 
		    - (1.0 / sqrt(N_double)) * (g_k[kqp] / (sum_el + r / sum_el)) * g_ren_eta[i_q];
	    }
		
	};
    };
   
    /* Final value transfer */

    for (i_k = 0; i_k < g_N; i_k++)
    {
	g_ren_e_c[i_k] = g_neu_e_c[i_k];
	g_ren_e_w[i_k] = g_neu_e_w[i_k];
	g_ren_alpha[i_k] = g_neu_alpha[i_k];
	g_ren_phi[i_k] = g_neu_phi[i_k];
	g_ren_eta[i_k] = g_neu_eta[i_k];
      
    };

    return;
}


/* }}} */
/*****************************************************************************/






==> anc/renorm.h <==
/******************************************************************************
   renorm.h
*******************************************************************************

   Letzte "Anderung: SS

   Header file of "renorm.c"

*******************************************************************************
******************************************************************************/

#ifndef __renorm_h_
#define __renorm_h_

#include "global.h"


/* Function evaluates the difference equations as a function of the expectation values */

void renorm();



#endif

